Talking-to-Build: How LLM-Assisted Interface Shapes Player Performance and Experience in Minecraft

With large language models (LLMs) on the rise, in-game interactions are shifting from rigid commands to natural conversations. However, the impacts of LLMs on player performance and game experience remain underexplored. This work explores LLM's role as a co-builder during gameplay, examining its impact on task performance, usability, and player experience. Using Minecraft as a sandbox, we present an LLM-assisted interface that engages players through natural language, aiming to facilitate creativity and simplify complex gaming commands. We conducted a mixed-methods study with 30 participants, comparing LLM-assisted and command-based interfaces across simple and complex game tasks. Quantitative and qualitative analyses reveal that the LLM-assisted interface significantly improves player performance, engagement, and overall game experience. Additionally, task complexity has a notable effect on player performance and experience across both interfaces. Our findings highlight the potential of LLM-assisted interfaces to revolutionize virtual experiences, emphasizing the importance of balancing intuitiveness with predictability, transparency, and user agency in AI-driven, multimodal gaming environments.

==> figures/visualization.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "278e870e-cbe7-4a49-92ac-1acc1e7271a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "! pip install --upgrade pandasai"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "a81c83e0-9263-4e2d-a37f-44437a2d3d1f",
   "metadata": {},
   "outputs": [],
   "source": [
    "! export PANDABI_API_KEY='YOUR_PANDABI_API_KEY' # Get your API key from https://app.pandabi.ai"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "06df2878-f678-44cf-8886-c8b86a8a0efb",
   "metadata": {},
   "outputs": [],
   "source": [
    "! echo $PANDABI_API_KEY"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "14241a66-37fb-4bb6-85a3-a2e566b9ced2",
   "metadata": {},
   "outputs": [],
   "source": [
    "! source ~/.bash_profile"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7be37cbd-361d-49f5-9527-e117c54d8989",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import pandasai as pai\n",
    "PANDABI_API_KEY = os.getenv('PANDABI_API_KEY')\n",
    "pai.api_key.set(PANDABI_API_KEY)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "id": "61fb63a9-e84d-41ac-9a72-539b747cb7e0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x300 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "# Plot all four demographics as pie charts\n",
    "fig, axes = plt.subplots(1, 4, figsize=(15,3))\n",
    "# fig.suptitle('Participant Demographics - Study 2', fontsize=16, weight='bold')\n",
    "\n",
    "bbox_to_anchor = (0.95, 0.95)\n",
    "pad = 15\n",
    "# 1. Gender\n",
    "axes[0].pie([61.9, 38.1], labels=None, autopct='%1.1f%%', startangle=0, colors=['#FF9999','#66B3FF'])\n",
    "axes[0].axis('equal')\n",
    "axes[0].set_title('Gender')\n",
    "axes[0].legend(['Female', 'Male'],loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 2. Age\n",
    "axes[1].pie([42.9, 47.6, 4.8, 4.8], labels=None, autopct='%1.1f%%', startangle=0, colors=['#AED9E0', '#70C1B3', '#FFD3B5', '#FFAAA6'])\n",
    "axes[1].axis('equal')\n",
    "axes[1].set_title('Age', pad=pad)\n",
    "axes[1].legend(['18–24', '25–34', '35–44', '45–54'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 3. Education\n",
    "axes[2].pie([9.5, 23.8, 47.6, 19.0], labels=None, autopct='%1.1f%%', startangle=0, colors=['#FBE8A6', '#F4976C', '#D7B29D', '#B4DFE5'])\n",
    "axes[2].axis('equal')\n",
    "axes[2].set_title('Education', pad=pad)\n",
    "axes[2].legend(['High school', 'Bachelor’s', 'Master’s', 'Doctorate+'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 4. Professional Domain\n",
    "domain_labels = ['STEM', 'Comm/Arts/Culture', 'Health & Med', 'Business/Law','Education/Social Sci', 'Gov/Public Sector', 'Other']\n",
    "\n",
    "domain_values = [23.8, 19.0, 14.3, 14.3, 14.3, 9.5, 4.8]\n",
    "domain_colors = ['#D5AAFF', '#B5EAD7', '#FFDAC1', '#E2F0CB', '#C7CEEA', '#FFB7B2', '#FF9AA2']\n",
    "axes[3].pie(domain_values, labels=None, autopct='%1.1f%%', startangle=0, colors=domain_colors)\n",
    "axes[3].axis('equal')\n",
    "axes[3].set_title('Professional Domain', pad=pad)\n",
    "axes[3].legend(domain_labels, loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "plt.tight_layout(rect=[0, 0.03, 1, 0.95])\n",
    "plt.savefig('Participant_Demographics.png')\n",
    "# plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "id": "6a5ad55f-f1ad-41ac-8e73-3490186d3a34",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x500 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "# Plot all four demographics as pie charts\n",
    "fig, axes = plt.subplots(2, 2, figsize=(8,5))\n",
    "# fig.suptitle('Participant Demographics - Study 2', fontsize=16, weight='bold')\n",
    "\n",
    "bbox_to_anchor = (0.8, 0.95)\n",
    "pad = 15\n",
    "\n",
    "# 1. Gender\n",
    "axes[0, 0].pie([53.3, 43.3, 3.3], labels=None, autopct='%1.1f%%', startangle=0, colors=['#FF9999','#66B3FF', '#FFD3B5'])\n",
    "axes[0, 0].axis('equal')\n",
    "axes[0, 0].set_title('Gender', pad=pad)\n",
    "axes[0, 0].legend(['Female', 'Male', 'Others'],loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 2. Age\n",
    "axes[0, 1].pie([23.3, 73.3, 3.3], labels=None, autopct='%1.1f%%', startangle=0, colors=['#EAF3E8', '#CDE5D2', '#7CCBA2'])\n",
    "axes[0, 1].axis('equal')\n",
    "axes[0, 1].set_title('Age', pad=pad)\n",
    "axes[0, 1].legend(['18–25', '26–35', '36–45'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 3. Education\n",
    "axes[1, 0].pie([18.6, 34.9, 37.2, 9.3], labels=None, autopct='%1.1f%%', startangle=0, colors=['#E4F1F7', '#C5E1EF', '#9EC9E2', '#6CB0D6'])\n",
    "axes[1, 0].axis('equal')\n",
    "axes[1, 0].set_title('Education', pad=pad)\n",
    "axes[1, 0].legend(['High school', 'Bachelor’s', 'Master’s', 'Doctorate+'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "# 4. Minecraft experience\n",
    "axes[1, 1].pie([46.7, 36.7, 16.7], labels=None, autopct='%1.1f%%', startangle=0, colors=['#FCE1A4', '#FABF7B', '#F08F6E'])\n",
    "axes[1, 1].axis('equal')\n",
    "axes[1, 1].set_title('Minecraft Experience', pad=pad)\n",
    "axes[1, 1].legend(['Beginner', 'Intermediate', 'Advanced'], loc='upper left', bbox_to_anchor=bbox_to_anchor)  \n",
    "\n",
    "plt.tight_layout(rect=[0, 0.03, 1, 0.95])\n",
    "plt.savefig('Participant_Demographics_Minecraft.png')\n",
    "# plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "53f98c73-6294-4b88-95c5-a038b680e87d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 800x300 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "\n",
    "# Data from the tables (mocked with the actual effect sizes and p-values from the user input)\n",
    "data = {\n",
    "    'Comparison': [\n",
    "        'Command vs LLM (Simple)',\n",
    "        'Command vs LLM (Complex)',\n",
    "        'Simple vs Complex (Command)',\n",
    "        'Simple vs Complex (LLM)',\n",
    "        'Command vs LLM (Simple+Complex)',\n",
    "        'Simple vs Complex (Command+LLM)'\n",
    "    ],\n",
    "    'Game Experience Effect Size': [0.141, 0.051, 0.012, 0.097, 0.116, 0.073],\n",
    "    'Game Experience P-value': [0.003, 0.078, 0.176, 0.003, 0.009, 0.005],\n",
    "    'Usability Effect Size': [0.106, 0.004, 0.004, 0.127, 0.051, 0.069],\n",
    "    'Usability P-value': [0.0132, 0.601, 0.547, 0.000, 0.082, 0.010]\n",
    "}\n",
    "\n",
    "df = pd.DataFrame(data)\n",
    "\n",
    "# Define significance levels\n",
    "def significance_marker(p):\n",
    "    if p < 0.01:\n",
    "        return '**'\n",
    "    elif p < 0.05:\n",
    "        return '*'\n",
    "    else:\n",
    "        return ''\n",
    "\n",
    "# Add significance markers to the effect size labels\n",
    "df['Game Experience Marker'] = df['Game Experience P-value'].apply(significance_marker)\n",
    "df['Usability Marker'] = df['Usability P-value'].apply(significance_marker)\n",
    "\n",
    "# Combine effect size and marker for display\n",
    "df['Game Experience Label'] = df['Game Experience Effect Size'].round(2).astype(str) + df['Game Experience Marker']\n",
    "df['Usability Label'] = df['Usability Effect Size'].round(2).astype(str) + df['Usability Marker']\n",
    "\n",
    "\n",
    "\n",
    "# Define significance levels\n",
    "def significance_marker(p):\n",
    "    if p < 0.01:\n",
    "        return '**'\n",
    "    elif p < 0.05:\n",
    "        return '*'\n",
    "    else:\n",
    "        return ''\n",
    "\n",
    "# Add significance markers to the effect size labels\n",
    "df['Game Experience Marker'] = df['Game Experience P-value'].apply(significance_marker)\n",
    "df['Usability Marker'] = df['Usability P-value'].apply(significance_marker)\n",
    "\n",
    "# Combine effect size and marker for display\n",
    "df['Game Experience Label'] = df['Game Experience Effect Size'].round(2).astype(str) + df['Game Experience Marker']\n",
    "df['Usability Label'] = df['Usability Effect Size'].round(2).astype(str) + df['Usability Marker']\n",
    "\n",
    "# Plotting again with labels\n",
    "fig, axes = plt.subplots(1, 2, figsize=(8, 3), sharey=True)\n",
    "\n",
    "# Plot for Game Experience\n",
    "sns.barplot(y='Comparison', x='Game Experience Effect Size', data=df, ax=axes[0], color='steelblue')\n",
    "for i, (val, label) in enumerate(zip(df['Game Experience Effect Size'], df['Game Experience Label'])):\n",
    "    axes[0].text(val + 0.002 if val >= 0 else val - 0.002, i, label, va='center', ha='left' if val >= 0 else 'right')\n",
    "\n",
    "axes[0].set_title('Game Experience')\n",
    "axes[0].axvline(0, color='gray', linestyle='--')\n",
    "axes[0].set_xlabel('Effect Size (Cohen\\'s d)')\n",
    "axes[0].set_ylabel('')\n",
    "axes[0].set_xlim(-0.005, 0.18)\n",
    "\n",
    "# Plot for Usability\n",
    "sns.barplot(y='Comparison', x='Usability Effect Size', data=df, ax=axes[1], color='indianred')\n",
    "for i, (val, label) in enumerate(zip(df['Usability Effect Size'], df['Usability Label'])):\n",
    "    axes[1].text(val + 0.002 if val >= 0 else val - 0.002, i, label, va='center', ha='left' if val >= 0 else 'right')\n",
    "\n",
    "axes[1].set_title('Usability')\n",
    "axes[1].axvline(0, color='gray', linestyle='--')\n",
    "axes[1].set_xlabel('Effect Size (Cohen\\'s d)')\n",
    "axes[1].set_ylabel('')\n",
    "axes[1].set_xlim(-0.005, 0.165)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('ANOVA_EffectSize_P.png')\n",
    "# plt.suptitle('Effect Sizes from Post-Hoc ANOVA Comparisons (* $p$ < 0.05, ** $p$ < 0.01)', fontsize=14, y=1.05)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b363cab5-4ba7-4e8e-891c-30964237b002",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

